Learning Functional Causal Models with Generative Neural Networks

We introduce a new approach to functional causal modeling from observational data, called Causal Generative Neural Networks (CGNN). CGNN leverages the power of neural networks to learn a generative model of the joint distribution of the observed variables, by minimizing the Maximum Mean Discrepancy between generated and observed data. An approximate learning criterion is proposed to scale the computational cost of the approach to linear complexity in the number of observations. The performance of CGNN is studied throughout three experiments. Firstly, CGNN is applied to cause-effect inference, where the task is to identify the best causal hypothesis out of $X\rightarrow Y$ and $Y\rightarrow X$. Secondly, CGNN is applied to the problem of identifying v-structures and conditional independences. Thirdly, CGNN is applied to multivariate functional causal modeling: given a skeleton describing the direct dependences in a set of random variables $\textbf{X} = [X_1, \ldots, X_d]$, CGNN orients the edges in the skeleton to uncover the directed acyclic causal graph describing the causal structure of the random variables. On all three tasks, CGNN is extensively assessed on both artificial and real-world data, comparing favorably to the state-of-the-art. Finally, CGNN is extended to handle the case of confounders, where latent variables are involved in the overall causal model.

==> boxplot.py <==
import matplotlib
from matplotlib import pyplot as plt
import numpy as np
import matplotlib.colors as colors
import matplotlib.cm as cmx
plt.rc('font', **{'family': 'serif', 'serif': ['Times']})
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=13)
plt.rc('ytick', labelsize=13)

labels = ["Best fit", "LiNGAM", "CDS", "IGCI",
          "ANM-HSIC", "PNL", "Jarfo", "GPI", r"CGNN $\widehat{\textrm{MMD}}_k^m$",
          r"CGNN $\widehat{\textrm{MMD}}_k$"]

means = [[56.4, 77.6, 36.3, 55.4, 58.4], [54.3, 43.7, 66.5, 59.3, 39.7], [55.4, 89.5, 84.3, 37.2, 59.8],
         [54.4, 54.7, 33.2, 80.7, 60.7], [66.3, 85.1, 88.9, 35.5, 53.7], [73.1, 75.5, 83.0, 49.0, 68.1], [79.5, 92.7, 85.3, 94.6, 54.5], [67.4, 88.4, 89.1, 65.8, 66.4], [76.5, 87.0, 88.3, 94.2, 76.9], [73.6, 89.6, 82.9, 96.6, 79.8]]
means = [[i / 100 for i in j] for j in means]
std = [[0 for i in range(5)] for j in means]
N = len(means)

# data = np.concatenate((aupr_std, aupr_m, flier, flier), 0)

# plt.boxplot(data)
ind = np.arange(N)                # the x locations for the groups
width = 0.14                      # the width of the bars
interexp = 1.8
fig = plt.figure()
ax = fig.add_subplot(111)
# the bars
rects = []
jet = cm = plt.get_cmap('Set1')
cNorm = colors.Normalize(vmin=0, vmax=N - 1)
scalarMap = cmx.ScalarMappable(norm=cNorm, cmap=jet)
# print scalarMap.get_clim()
colors = ['grey', 'darkviolet', 'slateblue', 'dodgerblue',
          'mediumseagreen', 'g', 'olive', 'orange', 'r']
rgbcolors = [(49, 54, 149), (69, 117, 180), (116, 173, 209), (171, 217, 233),
             (224, 243, 248), (254, 224, 144), (253, 174, 97), (244, 109, 67), (215, 48, 39), (165, 0, 38)]
rgbcolors = [[i / 255 for i in j] for j in rgbcolors]
for idx, (m, s) in enumerate(zip(means, std)):
    print(m, s)
    rects.append(ax.bar([idx * (width) + i * interexp for i in range(5)], m, width,
                        # scalarMap.to_rgba(N - 1 - idx),
                        color=rgbcolors[idx],
                        yerr=s,
                        error_kw=dict(elinewidth=2)))

# rects2 = ax.bar(ind + width, womenMeans, width,
#                 color='red',
#                 yerr=womenStd,
#                 error_kw=dict(elinewidth=2, ecolor='black'))

# axes and labels
ax.set_xlim(-width, len(ind) + width)
# ax.set_ylim(0, 1)
ax.set_ylabel('AUPR', fontsize=15)
# ax.set_title('Scores by group and gender')
xTickMarks = ["Cha", "Net",
              'Gauss', "Multi", "Tueb"]
ax.set_xticks([4 * width + i * interexp for i in range(5)])
xtickNames = ax.set_xticklabels(xTickMarks)
plt.setp(xtickNames, rotation=0)

# add a legend
ax.legend([i[0] for i in rects], [i for i in labels]).draggable()


plt.show()


==> boxplot_graph.py <==
import matplotlib
from matplotlib import pyplot as plt
import numpy as np
import matplotlib.colors as colors
import matplotlib.cm as cmx
plt.rc('font', **{'family': 'serif', 'serif': ['Times']})
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=13)
plt.rc('ytick', labelsize=13)

labels = ["PC-Gauss", "PC-HSIC", "ANM", "Jarfo",
          "GES", "LiNGAM", "CAM", r"CGNN $\widehat{\textrm{MMD}}_k^m$",
          r"CGNN $\widehat{\textrm{MMD}}_k$"]

means = [[0.67, 0.42, 0.40, 0.22, 0.19], [0.80, 0.49, 0.38, 0, 0.18], [0.67, 0.52,0.36, 0.35, 0.34], [0.74, 0.58,0.42,
                                                                                                   0.45, 0.33], [
                                                                                                       0.48, 0.37, 0.44, 0.52, 0.26], [0.65, 0.53, 0.40, 0.37, 0.29], [0.69, 0.51,0.73, 0.69, 0.37], [0.77, 0.54, .8, 0.82,0.68], [0.89, 0.62, 0.79, 0.75, 0.74]]
std = [[0.11, 0.06, 0.16, 0.03, .07], [0.08, .06, .15, 0, .01], [0.11, .1,.17,.12, .05], [0.10, .09,.17,.13, .02],
       [0.13, .08,.17 ,.03, 0.01], [0.10, .1,0.22,0.28, .03], [0.13, .11,0.08,0.05, .1], [0.09, .08, .12, .1, .07], [0.09, .12,0.12, 0.09, .09]]
N = len(means)

# data = np.concatenate((aupr_std, aupr_m, flier, flier), 0)

# plt.boxplot(data)
ind = np.arange(N)                # the x locations for the groups
width = 0.35                      # the width of the bars
interexp = 4
fig = plt.figure()
ax = fig.add_subplot(111)
# the bars
rects = []
means = [[i for i in c[:2]] for c in means]
std = [[i for i in c[:2]] for c in std]
jet = cm = plt.get_cmap('Set1')
cNorm = colors.Normalize(vmin=0, vmax=N - 1)
scalarMap = cmx.ScalarMappable(norm=cNorm, cmap=jet)
# print scalarMap.get_clim()
colors = ['grey', 'darkviolet', 'slateblue', 'dodgerblue',
          'mediumseagreen', 'g', 'olive', 'orange', 'r']
rgbcolors = [(69, 117, 180), (116, 173, 209), (171, 217, 233), (224, 243, 248),
             (255, 255, 191), (254, 224, 144), (253, 174, 97), (244, 109, 67), (215, 48, 39)]
rgbcolors = [[i / 255 for i in j] for j in rgbcolors]
for idx, (m, s) in enumerate(zip(means, std)):
    print(m, s)
    rects.append(ax.bar([idx * (width) + i * interexp for i in range(2)], m, width,
                        # scalarMap.to_rgba(N - 1 - idx),
                        color=rgbcolors[idx],
                        yerr=s,
                        error_kw=dict(elinewidth=2, ecolor='black')))

# rects2 = ax.bar(ind + width, womenMeans, width,
#                 color='red',
#                 yerr=womenStd,
#                 error_kw=dict(elinewidth=2, ecolor='black'))

# axes and labels
ax.set_xlim(-width, len(ind) + width)
# ax.set_ylim(0, 1)
ax.set_ylabel('AUPR', fontsize=15)
# ax.set_title('Scores by group and gender')
xTickMarks = ["Skeleton without error", r"Skeleton with 20\% of error"]
#xTickMarks =[r"SynTReN 20 nodes", r"SynTReN 50 nodes" , r'Causal protein network']
ax.set_xticks([4 * width + i * interexp for i in range(2)])
xtickNames = ax.set_xticklabels(xTickMarks)
plt.setp(xtickNames, rotation=0)

# add a legend
ax.legend([i[0] for i in rects], [i for i in labels]).draggable()


plt.show()


==> plot_parallelogram.py <==
import numpy as np

from matplotlib import pyplot as plt
import matplotlib
plt.rc('font', **{'family': 'serif', 'serif': ['Times']})
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=18)
plt.rc('ytick', labelsize=18)

data_orig = np.genfromtxt("TruePair.csv", delimiter=",", skip_header=1)

data_ab_2 = np.genfromtxt("AcausesB-hdim2.csv", delimiter=",", skip_header=1)
data_ab_5 = np.genfromtxt("AcausesB-hdim5.csv", delimiter=",", skip_header=1)
data_ab_20 = np.genfromtxt("AcausesB-hdim20.csv", delimiter=",", skip_header=1)
data_ab_100 = np.genfromtxt("AcausesB-hdim100.csv", delimiter=",", skip_header=1)

data_ba_2 = np.genfromtxt("BcausesA-hdim2.csv", delimiter=",", skip_header=1)
data_ba_5 = np.genfromtxt("BcausesA-hdim5.csv", delimiter=",", skip_header=1)
data_ba_20 = np.genfromtxt("BcausesA-hdim20.csv", delimiter=",", skip_header=1)
data_ba_100 = np.genfromtxt("BcausesA-hdim100.csv", delimiter=",", skip_header=1)


def make_ticklabels_invisible(fig):
    for i, ax in enumerate(fig.axes):
        ax.get_yaxis().set_label_position("right")
        ax.get_xaxis().set_tick_params(which='both', bottom='off', top='off', labelbottom='off')
        ax.get_yaxis().set_tick_params(which='both', bottom='off', top='off', labelbottom='off')
        for tl in ax.get_xticklabels() + ax.get_yticklabels():
            tl.set_visible(False)


plt.locator_params(axis='y', nticks=6)
plt.locator_params(axis='x', nticks=10)

plt.figure(figsize=(6.5, 2))
plt.subplot2grid((2, 6), (0, 0), rowspan=2, colspan=2)
plt.plot(data_orig[:, 0], data_orig[:, 1], ",", alpha=.8)
plt.title("original data, $X \\to Y$")

plt.subplot2grid((2, 6), (0, 2), colspan=1)
plt.plot(data_ab_2[:, 0], data_ab_2[:, 1], ",", alpha=.5)
plt.title("$n_h = 2$")
plt.subplot2grid((2, 6), (0, 3), colspan=1)
plt.plot(data_ab_5[:, 0], data_ab_5[:, 1], ",", alpha=.5)
plt.title("$n_h = 5$")
plt.subplot2grid((2, 6), (0, 4), colspan=1)
plt.plot(data_ab_20[:, 0], data_ab_20[:, 1], ",", alpha=.5)
plt.title("$n_h = 20$")
plt.subplot2grid((2, 6), (0, 5), colspan=1)
plt.plot(data_ab_100[:, 0], data_ab_100[:, 1], ",", alpha=.5)
plt.title("$n_h = 100$")
plt.ylabel('CGNNs $X \\to Y$', fontsize=8, rotation=270, labelpad=12)

plt.subplot2grid((2, 6), (1, 2), colspan=1)
plt.plot(data_ba_2[:, 0], data_ba_2[:, 1], ",", alpha=.5)
plt.subplot2grid((2, 6), (1, 3), colspan=1)
plt.plot(data_ba_5[:, 0], data_ba_5[:, 1], ",", alpha=.5)
plt.subplot2grid((2, 6), (1, 4), colspan=1)
plt.plot(data_ba_20[:, 0], data_ba_20[:, 1], ",", alpha=.5)
plt.subplot2grid((2, 6), (1, 5), colspan=1)
plt.plot(data_ba_100[:, 0], data_ba_100[:, 1], ",", alpha=.5)
plt.ylabel('CGNNs $X \\leftarrow Y$', fontsize=8, rotation=270, labelpad=12)

make_ticklabels_invisible(plt.gcf())
plt.savefig("parallelogram.pdf", bbox_inches='tight')

